Relativistic coupled cluster with completely renormalized and perturbative triples corrections

We have implemented noniterative triples corrections to the energy from coupled-cluster with single and double excitations (CCSD) within the 1-electron exact two-component (1eX2C) relativistic framework. The effectiveness of both the CCSD(T) and the completely renormalized (CR) CC(2,3) approaches are demonstrated by performing all-electron computations of the potential energy curves and spectroscopic constants of copper, silver, and gold dimers in their ground electronic states. Spin-orbit coupling effects captured via the 1eX2C framework are shown to be crucial for recovering the correct shape of the potential energy curves, and the correlation effects due to triples in these systems changes the dissociation energies by about 0.1--0.2 eV or about 4--7\%. We also demonstrate that relativistic effects and basis set size and contraction scheme are significantly more important in Au$_2$ than in Ag$_2$ or Cu$_2$.

==> anc/ag2_1ex2c_anorccvdzp_restricted.csv <==
R,X2CHF (Eh),CCSD (Eh),CCSD(T) (Eh),"CR-CC(2,3)A (Eh)","CR-CC(2,3)B (Eh)","CR-CC(2,3)C (Eh)","CR-CC(2,3)D (Eh)"
2.00,-10624.2805671519,-10625.1701877723,-10625.1903808709,-10625.1893281744,-10625.1885457807,-10625.1917784263,-10625.1917666293
2.10,-10624.3323655444,-10625.2161793811,-10625.2359316423,-10625.2349138803,-10625.2341553131,-10625.2372777972,-10625.2372661215
2.20,-10624.3656421129,-10625.2439458439,-10625.2632918739,-10625.2623146373,-10625.2615779508,-10625.2646447160,-10625.2646337280
2.30,-10624.3866200840,-10625.2598184769,-10625.2788000974,-10625.2778601223,-10625.2771435806,-10625.2801081541,-10625.2800971390
2.40,-10624.3993811449,-10625.2679368868,-10625.2866047010,-10625.2856931319,-10625.2849947526,-10625.2879053205,-10625.2878946486
2.50,-10624.4066186172,-10625.2710105026,-10625.2894229434,-10625.2885277221,-10625.2878450706,-10625.2906941377,-10625.2906833680
2.60,-10624.4101238587,-10625.2708211835,-10625.2890426655,-10625.2881500840,-10625.2874802273,-10625.2902639391,-10625.2902527972
2.70,-10624.4110975173,-10625.2685481887,-10625.2866472899,-10625.2857428260,-10625.2850825286,-10625.2878393679,-10625.2878277614
2.80,-10624.4103512345,-10625.2649782050,-10625.2830262496,-10625.2820948738,-10625.2814405422,-10625.2841673495,-10625.2841549346
2.90,-10624.4084378159,-10625.2606392091,-10625.2787093108,-10625.2777354487,-10625.2770832963,-10625.2798112544,-10625.2797977150
3.00,-10624.4057377238,-10625.2558878247,-10625.2740543130,-10625.2730216152,-10625.2723677099,-10625.2750889896,-10625.2750736062
3.50,-10624.3874528153,-10625.2321576383,-10625.2519461148,-10625.2503249834,-10625.2496000850,-10625.2525251986,-10625.2524902922
4.00,-10624.3688092617,-10625.2140970466,-10625.2373685532,-10625.2344921500,-10625.2335886698,-10625.2371241255,-10625.2370410863
4.50,-10624.3528560617,-10625.2023581709,-10625.2305206749,-10625.2255837173,-10625.2244149800,-10625.2286032524,-10625.2284389940
5.00,-10624.3398524464,-10625.1952367160,-10625.2287860944,-10625.2212052324,-10625.2197319466,-10625.2246434003,-10625.2243786785
6.00,-10624.3211926537,-10625.1884760173,-10625.2311673303,-10625.2184076889,-10625.2163775974,-10625.2223012183,-10625.2218455881
7.00,-10624.3094548962,-10625.1858980927,-10625.2341547363,-10625.2179617149,-10625.2155378324,-10625.2219210281,-10625.2213282860
8.00,-10624.3019401017,-10625.1847802723,-10625.2360750498,-10625.2179843001,-10625.2153005963,-10625.2218078398,-10625.2211246379
atom,-5312.1955987966,-5312.6058562784,-5312.6126731620,-5312.6125286346,-5312.6123207685,-5312.6136566661,-5312.6136487266


==> anc/ag2_1ex2c_anorccvdzp_unrestricted.csv <==
R,X2CHF (Eh),CCSD (Eh),CCSD(T) (Eh),"CR-CC(2,3)A (Eh)","CR-CC(2,3)B (Eh)","CR-CC(2,3)C (Eh)","CR-CC(2,3)D (Eh)"
2.00,-10624.2805671519,-10625.1701877709,-10625.1903808721,-10625.1893281748,-10625.1885457809,-10625.1917765959,-10625.1917648212
2.10,-10624.3323655444,-10625.2161793794,-10625.2359316437,-10625.2349138807,-10625.2341553133,-10625.2372671726,-10625.2372553668
2.20,-10624.3656421129,-10625.2439458422,-10625.2632918754,-10625.2623146378,-10625.2615779511,-10625.2646316498,-10625.2646205681
2.30,-10624.3866200840,-10625.2598184752,-10625.2788000991,-10625.2778601228,-10625.2771435809,-10625.2801150588,-10625.2801041948
2.40,-10624.3993811449,-10625.2679368854,-10625.2866047029,-10625.2856931324,-10625.2849947529,-10625.2878996006,-10625.2878887722
2.50,-10624.4066186172,-10625.2710105014,-10625.2894229453,-10625.2885277227,-10625.2878450710,-10625.2906922239,-10625.2906814446
2.60,-10624.4101238587,-10625.2708211826,-10625.2890426675,-10625.2881500846,-10625.2874802278,-10625.2902718512,-10625.2902607593
2.70,-10624.4110975174,-10625.2685481881,-10625.2866472919,-10625.2857428266,-10625.2850825290,-10625.2878337927,-10625.2878221766
2.80,-10624.4103512345,-10625.2649782047,-10625.2830262515,-10625.2820948744,-10625.2814405427,-10625.2841622686,-10625.2841498186
2.90,-10624.4084378159,-10625.2606392091,-10625.2787093127,-10625.2777354493,-10625.2770832968,-10625.2798135343,-10625.2798000143
3.00,-10624.4075015730,-10625.2552707746,-10625.2730352078,-10625.2724035934,-10625.2717726907,-10625.2743835239,-10625.2743713956
3.50,-10624.3994635351,-10625.2328202595,-10625.2491598994,-10625.2485474454,-10625.2480112176,-10625.2501314761,-10625.2501237440
4.00,-10624.3949565480,-10625.2211851204,-10625.2356474578,-10625.2352392801,-10625.2347881457,-10625.2365506225,-10625.2365453672
4.50,-10624.3928885944,-10625.2164097325,-10625.2302956430,-10625.2299781837,-10625.2295515242,-10625.2311415387,-10625.2311344489
5.00,-10624.3919622580,-10625.2143043022,-10625.2280457150,-10625.2277480538,-10625.2273278729,-10625.2290098722,-10625.2290010260
6.00,-10624.3913604228,-10625.2127185318,-10625.2263903521,-10625.2260992374,-10625.2256821689,-10625.2277989784,-10625.2277866784
7.00,-10624.3912374075,-10625.2121511852,-10625.2258018614,-10625.2255120041,-10625.2250957320,-10625.2272445183,-10625.2272319952
8.00,-10624.3912080231,-10625.2118901017,-10625.2255309944,-10625.2252416037,-10625.2248256420,-10625.2273244994,-10625.2273096952
atom,-5312.1955987966,-5312.6058562784,-5312.6126731620,-5312.6125286346,-5312.6123207685,-5312.6136566661,-5312.6136487266


==> anc/ag2_ghf_anorccvdzp_restricted.csv <==
R,GHF (Eh),CCSD (Eh),CCSD(T) (Eh),"CR-CC(2,3)A (Eh)","CR-CC(2,3)B (Eh)","CR-CC(2,3)C (Eh)","CR-CC(2,3)D (Eh)"
2.00,-10157.1576635956,-10158.0396432023,-10158.0584037558,-10158.0573783802,-10158.0567376085,-10158.0596289753,-10158.0596160173
2.10,-10157.2005260929,-10158.0780179486,-10158.0963768650,-10158.0954193133,-10158.0947949113,-10158.0975961972,-10158.0975839116
2.20,-10157.2263278416,-10158.0994005278,-10158.1173716788,-10158.1164865888,-10158.1158782538,-10158.1185861967,-10158.1185743170
2.30,-10157.2415640635,-10158.1103882056,-10158.1279902182,-10158.1271758312,-10158.1265834097,-10158.1292204350,-10158.1292091866
2.40,-10157.2501911624,-10158.1150048772,-10158.1322640662,-10158.1315141711,-10158.1309371891,-10158.1334848806,-10158.1334742246
2.50,-10157.2546309547,-10158.1157071277,-10158.1326572499,-10158.1319630115,-10158.1314004071,-10158.1338810838,-10158.1338709337
2.60,-10157.2563793330,-10158.1140038481,-10158.1306844114,-10158.1300357647,-10158.1294860968,-10158.1318973167,-10158.1318873326
2.70,-10157.2563720065,-10158.1108323474,-10158.1272866135,-10158.1266731531,-10158.1261347122,-10158.1285066503,-10158.1284970976
2.80,-10157.2552035303,-10158.1067839236,-10158.1230571879,-10158.1224686285,-10158.1219395108,-10158.1242471210,-10158.1242373744
2.90,-10157.2532590274,-10158.1022384893,-10158.1183768436,-10158.1178031762,-10158.1172813723,-10158.1195365398,-10158.1195265622
3.00,-10157.2507940426,-10158.0974450714,-10158.1134946558,-10158.1129261150,-10158.1124095535,-10158.1146390562,-10158.1146289267
3.50,-10157.2352584655,-10158.0740185106,-10158.0903067730,-10158.0896148365,-10158.0890924666,-10158.0913111365,-10158.0912960012
4.00,-10157.2192652361,-10158.0552815102,-10158.0729440223,-10158.0718269963,-10158.0712428199,-10158.0736809253,-10158.0736503236
4.50,-10157.2046895036,-10158.0416421879,-10158.0617639632,-10158.0598037182,-10158.0591011624,-10158.0619215354,-10158.0618589120
5.00,-10157.1917776090,-10158.0320119017,-10158.0553935174,-10158.0521161120,-10158.0512504981,-10158.0545289158,-10158.0544178690
6.00,-10157.1707303432,-10158.0201900866,-10158.0505099861,-10158.0437910778,-10158.0425599753,-10158.0466947256,-10158.0464663250
7.00,-10157.1555978207,-10158.0137329822,-10158.0493442468,-10158.0395615021,-10158.0380230566,-10158.0427224380,-10158.0423901878
8.00,-10157.1454965583,-10158.0103359195,-10158.0492666806,-10158.0374352272,-10158.0356762420,-10158.0406224116,-10158.0402131321
atom,-5078.6058376607,-5079.0144540960,-5079.0208336184,-5079.0208219989,-5079.0206427361,-5079.0218634263,-5079.0218571363


==> anc/ag2_ghf_anorccvdzp_unrestricted.csv <==
R,GHF (Eh),CCSD (Eh),CCSD(T) (Eh),"CR-CC(2,3)A (Eh)","CR-CC(2,3)B (Eh)","CR-CC(2,3)C (Eh)","CR-CC(2,3)D (Eh)"
2.00,-10157.1576635956,-10158.0396432023,-10158.0584037558,-10158.0573783802,-10158.0567376085,-10158.0596367967,-10158.0596238665
2.10,-10157.2005260929,-10158.0780179486,-10158.0963768650,-10158.0954193133,-10158.0947949113,-10158.0976028594,-10158.0975904348
2.20,-10157.2263278415,-10158.0994005278,-10158.1173716788,-10158.1164865887,-10158.1158782538,-10158.1185831729,-10158.1185713659
2.30,-10157.2415640635,-10158.1103882056,-10158.1279902182,-10158.1271758312,-10158.1265834097,-10158.1292122162,-10158.1292008969
2.40,-10157.2501911624,-10158.1150048772,-10158.1322640662,-10158.1315141711,-10158.1309371891,-10158.1334912456,-10158.1334806805
2.50,-10157.2546309547,-10158.1157071277,-10158.1326572499,-10158.1319630115,-10158.1314004071,-10158.1338854092,-10158.1338752489
2.60,-10157.2563793330,-10158.1140038481,-10158.1306844114,-10158.1300357647,-10158.1294860968,-10158.1318927172,-10158.1318826776
2.70,-10157.2563720065,-10158.1108323474,-10158.1272866135,-10158.1266731531,-10158.1261347122,-10158.1284951711,-10158.1284854563
2.80,-10157.2552035304,-10158.1067839236,-10158.1230571879,-10158.1224686285,-10158.1219395108,-10158.1242468976,-10158.1242372239
2.90,-10157.2532590275,-10158.1022384893,-10158.1183768436,-10158.1178031762,-10158.1172813723,-10158.1195517365,-10158.1195419358
3.00,-10157.2508784730,-10158.0973272752,-10158.1133264683,-10158.1128460332,-10158.1123312029,-10158.1145025703,-10158.1144927840
3.50,-10157.2389313473,-10158.0734733951,-10158.0890748861,-10158.0887957201,-10158.0883120479,-10158.0902944584,-10158.0902855414
4.00,-10157.2309427012,-10158.0565628432,-10158.0709378855,-10158.0706878074,-10158.0702665807,-10158.0719159654,-10158.0719096974
4.50,-10157.2262109288,-10158.0475212693,-10158.0608005663,-10158.0606926226,-10158.0603145537,-10158.0617123200,-10158.0617059543
5.00,-10157.2230754883,-10158.0425904204,-10158.0555156470,-10158.0554702327,-10158.0551052849,-10158.0565802339,-10158.0565723106
6.00,-10157.2184743671,-10158.0366747156,-10158.0494702044,-10158.0494454952,-10158.0490857210,-10158.0509325020,-10158.0509218106
7.00,-10157.2151093782,-10158.0327867293,-10158.0455594297,-10158.0455361952,-10158.0451774612,-10158.0472409753,-10158.0472293078
8.00,-10157.2131163641,-10158.0305347779,-10158.0432994048,-10158.0432761682,-10158.0429178858,-10158.0450818440,-10158.0450694406
atom,-5078.6058376607,-5079.0144540960,-5079.0208336184,-5079.0208219989,-5079.0206427361,-5079.0218634263,-5079.0218571363


==> anc/ag2_sf1ex2c_anorccvdzp_restricted.csv <==
R,SFX2CHF (Eh),CCSD (Eh),CCSD(T) (Eh),"CR-CC(2,3)A (Eh)","CR-CC(2,3)B (Eh)","CR-CC(2,3)C (Eh)","CR-CC(2,3)D (Eh)"
2.00,-10625.1756478359,-10626.0656312970,-10626.0858677953,-10626.0848102765,-10626.0840245648,-10626.0872325752,-10626.0872201159
2.10,-10625.2277423433,-10626.1119147172,-10626.1317085741,-10626.1306859771,-10626.1299242849,-10626.1330232413,-10626.1330108980
2.20,-10625.2612546954,-10626.1399132209,-10626.1592991906,-10626.1583171856,-10626.1575775341,-10626.1605948918,-10626.1605830671
2.30,-10625.2824260784,-10626.1559757450,-10626.1749957800,-10626.1740511409,-10626.1733317546,-10626.1762860586,-10626.1762745166
2.40,-10625.2953525579,-10626.1642561445,-10626.1829609715,-10626.1820448589,-10626.1813437086,-10626.1842028097,-10626.1841911563
2.50,-10625.3027381556,-10626.1674745148,-10626.1859226847,-10626.1850230451,-10626.1843376656,-10626.1871224069,-10626.1871107234
2.60,-10625.3063818329,-10626.1674203213,-10626.1856763594,-10626.1847794838,-10626.1841069721,-10626.1868552433,-10626.1868436246
2.70,-10625.3074893419,-10626.1652779302,-10626.1834105143,-10626.1825018779,-10626.1818389700,-10626.1845511322,-10626.1845389683
2.80,-10625.3068754367,-10626.1618371350,-10626.1799176766,-10626.1789822473,-10626.1783253927,-10626.1810152417,-10626.1810022090
2.90,-10625.3050945029,-10626.1576274797,-10626.1757291660,-10626.1747513677,-10626.1740968075,-10626.1767750415,-10626.1767608987
3.00,-10625.3025274784,-10626.1530060459,-10626.1712032664,-10626.1701667499,-10626.1695105714,-10626.1721634591,-10626.1721472621
3.50,-10625.2848979754,-10626.1299156677,-10626.1497311425,-10626.1481068840,-10626.1473793605,-10626.1502850323,-10626.1502496112
4.00,-10625.2668227673,-10626.1124080261,-10626.1357033966,-10626.1328249742,-10626.1319194665,-10626.1353336750,-10626.1352502899
4.50,-10625.2512924482,-10626.1010787341,-10626.1292633296,-10626.1243257168,-10626.1231549229,-10626.1272856584,-10626.1271214975
5.00,-10625.2385656270,-10626.0942244352,-10626.1277963569,-10626.1202156226,-10626.1187401267,-10626.1235826872,-10626.1233186479
6.00,-10625.2201573106,-10626.0877059681,-10626.1304256186,-10626.1176645459,-10626.1156311618,-10626.1214991933,-10626.1210452902
7.00,-10625.2084876021,-10626.0851940573,-10626.1334858502,-10626.1172880636,-10626.1148601542,-10626.1212381947,-10626.1206477233
8.00,-10625.2009900528,-10626.0840936234,-10626.1354286740,-10626.1173303202,-10626.1146420145,-10626.1212406248,-10626.1205593475
atom,-5312.6451003858,-5313.0555275192,-5313.0623598252,-5313.0622135116,-5313.0620047401,-5313.0633774069,-5313.0633718201


==> anc/ag2_sf1ex2c_anorccvdzp_unrestricted.csv <==
R,SFX2CHF (Eh),CCSD (Eh),CCSD(T) (Eh),"CR-CC(2,3)A (Eh)","CR-CC(2,3)B (Eh)","CR-CC(2,3)C (Eh)","CR-CC(2,3)D (Eh)"
2.00,-10625.1756478359,-10626.0656312970,-10626.0858677953,-10626.0848102764,-10626.0840245648,-10626.0872281832,-10626.0872156953
2.10,-10625.2277423433,-10626.1119147172,-10626.1317085741,-10626.1306859771,-10626.1299242849,-10626.1330232609,-10626.1330109074
2.20,-10625.2612546954,-10626.1399132209,-10626.1592991906,-10626.1583171856,-10626.1575775341,-10626.1606116134,-10626.1605999366
2.30,-10625.2824260784,-10626.1559757450,-10626.1749957800,-10626.1740511409,-10626.1733317546,-10626.1762916271,-10626.1762801141
2.40,-10625.2953525579,-10626.1642561445,-10626.1829609716,-10626.1820448589,-10626.1813437086,-10626.1841967977,-10626.1841851036
2.50,-10625.3027381556,-10626.1674745147,-10626.1859226847,-10626.1850230451,-10626.1843376656,-10626.1871397064,-10626.1871281252
2.60,-10625.3063818329,-10626.1674203213,-10626.1856763594,-10626.1847794838,-10626.1841069721,-10626.1868521017,-10626.1868404600
2.70,-10625.3074893419,-10626.1652779302,-10626.1834105143,-10626.1825018779,-10626.1818389700,-10626.1845517127,-10626.1845395544
2.80,-10625.3068754367,-10626.1618371350,-10626.1799176766,-10626.1789822473,-10626.1783253927,-10626.1810085198,-10626.1809954302
2.90,-10625.3050945029,-10626.1576274797,-10626.1757291660,-10626.1747513677,-10626.1740968075,-10626.1767603891,-10626.1767461803
3.00,-10625.3042763792,-10626.1523913518,-10626.1701876869,-10626.1695512464,-10626.1689180400,-10626.1714039617,-10626.1713912336
3.50,-10625.2968722857,-10626.1305761717,-10626.1469485883,-10626.1463318635,-10626.1457932315,-10626.1477873240,-10626.1477793838
4.00,-10625.2929210363,-10626.1194927625,-10626.1339871682,-10626.1335750237,-10626.1331219029,-10626.1346061750,-10626.1345994659
4.50,-10625.2912699752,-10626.1151318156,-10626.1290490009,-10626.1287278552,-10626.1282993413,-10626.1297281609,-10626.1297203108
5.00,-10625.2906181892,-10626.1132995938,-10626.1270720106,-10626.1267707396,-10626.1263488030,-10626.1280841671,-10626.1280740886
6.00,-10625.2902679516,-10626.1119645557,-10626.1256672479,-10626.1253725525,-10626.1249536537,-10626.1272209624,-10626.1272087106
7.00,-10625.2902148864,-10626.1114673696,-10626.1251488965,-10626.1248554638,-10626.1244373806,-10626.1269417559,-10626.1269280757
8.00,-10625.2902046579,-10626.1112257552,-10626.1248974947,-10626.1246045302,-10626.1241867583,-10626.1267919060,-10626.1267764482
atom,-5312.6451003858,-5313.0555275192,-5313.0623598252,-5313.0622135116,-5313.0620047401,-5313.0633774069,-5313.0633718201


==> anc/au2_1ex2c_anorccvdzp_restricted.csv <==
R,X2CHF (Eh),CCSD (Eh),CCSD(T) (Eh),"CR-CC(2,3)A (Eh)","CR-CC(2,3)B (Eh)","CR-CC(2,3)C (Eh)","CR-CC(2,3)D (Eh)"
1.60,-37992.3628198297,-37993.3682354866,-37993.4013493173,-37993.4015069401,-37993.3998473194,-37993.4053392920,-37993.4053213624
1.70,-37992.7619175340,-37993.7554449570,-37993.7865807720,-37993.7872598397,-37993.7856984870,-37993.7908191877,-37993.7908033524
1.80,-37993.0275711201,-37994.0085551434,-37994.0384783780,-37994.0389868472,-37994.0375307313,-37994.0423985782,-37994.0423843023
1.90,-37993.2023626541,-37994.1718781975,-37994.2009881489,-37994.2012243713,-37994.1998482840,-37994.2045323772,-37994.2045193630
2.00,-37993.3157766382,-37994.2750762145,-37994.3035509542,-37994.3035852774,-37994.3022677978,-37994.3068188524,-37994.3068065147
2.10,-37993.3879467316,-37994.3381295255,-37994.3660696076,-37994.3659782856,-37994.3647051581,-37994.3691169659,-37994.3691048792
2.20,-37993.4325313760,-37994.3745397416,-37994.4020215597,-37994.4018558566,-37994.4006175234,-37994.4049385835,-37994.4049267087
2.30,-37993.4587518927,-37994.3934174836,-37994.4205126732,-37994.4203000806,-37994.4190893840,-37994.4232985098,-37994.4232863366
2.40,-37993.4728074679,-37994.4008880977,-37994.4276714694,-37994.4274214995,-37994.4262329744,-37994.4304182395,-37994.4304064806
2.50,-37993.4788495206,-37994.4010513709,-37994.4276044296,-37994.4273136733,-37994.4261423751,-37994.4302648746,-37994.4302526250
2.60,-37993.4796512447,-37994.3966409737,-37994.4230533722,-37994.4227092495,-37994.4215500199,-37994.4256159283,-37994.4256026724
2.70,-37993.4770612953,-37994.3894723655,-37994.4158424014,-37994.4154257726,-37994.4142729808,-37994.4183607531,-37994.4183466452
2.80,-37993.4723134258,-37994.3807492879,-37994.4071839495,-37994.4066708174,-37994.4055182747,-37994.4095674127,-37994.4095508611
2.90,-37993.4662300880,-37994.3712655154,-37994.3978802493,-37994.3972427481,-37994.3960832979,-37994.4001398474,-37994.4001202877
3.00,-37993.4593642888,-37994.3615455233,-37994.3884637080,-37994.3876705620,-37994.3864963989,-37994.3905751502,-37994.3905511086
3.50,-37993.4228494175,-37994.3178790587,-37994.3483473212,-37994.3461896978,-37994.3448010402,-37994.3494833191,-37994.3494088900
4.00,-37993.3917377402,-37994.2882758931,-37994.3254357777,-37994.3207052782,-37994.3188607844,-37994.3246520638,-37994.3244583133
4.50,-37993.3683159369,-37994.2706075949,-37994.3159133321,-37994.3076079912,-37994.3051692102,-37994.3122792079,-37994.3119136517
5.00,-37993.3514166476,-37994.2605432940,-37994.3134466418,-37994.3013955853,-37994.2983663060,-37994.3064886552,-37994.3059445534
6.00,-37993.3307906232,-37994.2517568035,-37994.3152357654,-37994.2974897083,-37994.2935422238,-37994.3028134757,-37994.3019814934
7.00,-37993.3198274409,-37994.2489473701,-37994.3180674647,-37994.2971658661,-37994.2926391339,-37994.3024269600,-37994.3014078777
8.00,-37993.3133000157,-37994.2479018319,-37994.3202040845,-37994.2975162391,-37994.2926149686,-37994.3026247066,-37994.3014825472
atom,-18996.7116366756,-18997.1437201494,-18997.1539272041,-18997.1540157815,-18997.1536488655,-18997.1555189898,-18997.1555062984


==> anc/au2_1ex2c_anorccvdzp_unrestricted.csv <==
R,X2CHF (Eh),CCSD (Eh),CCSD(T) (Eh),"CR-CC(2,3)A (Eh)","CR-CC(2,3)B (Eh)","CR-CC(2,3)C (Eh)","CR-CC(2,3)D (Eh)"
1.60,-37992.3628198299,-37993.3682354866,-37993.4013493174,-37993.4015069401,-37993.3998473195,-37993.4052216227,-37993.4052015156
1.70,-37992.7619175338,-37993.7554449568,-37993.7865807716,-37993.7872598396,-37993.7856984869,-37993.7907961017,-37993.7907797643
1.80,-37993.0275711200,-37994.0085551434,-37994.0384783780,-37994.0389868472,-37994.0375307313,-37994.0424106008,-37994.0423966357
1.90,-37993.2023626540,-37994.1718781975,-37994.2009881489,-37994.2012243714,-37994.1998482841,-37994.2044538318,-37994.2044396603
2.00,-37993.3157766380,-37994.2750762145,-37994.3035509542,-37994.3035852773,-37994.3022677977,-37994.3068130891,-37994.3068006442
2.10,-37993.3879467315,-37994.3381295255,-37994.3660696076,-37994.3659782855,-37994.3647051581,-37994.3691212106,-37994.3691092356
2.20,-37993.4325313761,-37994.3745397416,-37994.4020215597,-37994.4018558565,-37994.4006175234,-37994.4049410959,-37994.4049292315
2.30,-37993.4587518927,-37994.3934174836,-37994.4205126733,-37994.4203000805,-37994.4190893839,-37994.4232883990,-37994.4232761106
2.40,-37993.4728074676,-37994.4008880977,-37994.4276714695,-37994.4274214996,-37994.4262329745,-37994.4304167191,-37994.4304050251
2.50,-37993.4788495206,-37994.4010513709,-37994.4276044296,-37994.4273136733,-37994.4261423751,-37994.4302605271,-37994.4302482266
2.60,-37993.4796512448,-37994.3966409737,-37994.4230533721,-37994.4227092496,-37994.4215500200,-37994.4256361863,-37994.4256232210
2.70,-37993.4770612954,-37994.3894723655,-37994.4158424014,-37994.4154257726,-37994.4142729807,-37994.4183554176,-37994.4183412411
2.80,-37993.4725039443,-37994.3805040402,-37994.4067165592,-37994.4064409858,-37994.4052978982,-37994.4090352252,-37994.4090190835
2.90,-37993.4676591515,-37994.3706037409,-37994.3965897247,-37994.3965097186,-37994.3953848799,-37994.3990916476,-37994.3990749535
3.00,-37993.4629942027,-37994.3606235337,-37994.3863805758,-37994.3863457805,-37994.3852477499,-37994.3888804251,-37994.3888637903
3.50,-37993.4452239267,-37994.3226044726,-37994.3450412376,-37994.3450746215,-37994.3442183366,-37994.3468073910,-37994.3467987971
4.00,-37993.4351917441,-37994.3052872022,-37994.3262221758,-37994.3263461766,-37994.3255842481,-37994.3277491764,-37994.3277399726
4.50,-37993.4295421811,-37994.2968377419,-37994.3174383459,-37994.3176014647,-37994.3168589122,-37994.3192027799,-37994.3191912543
5.00,-37993.4263902853,-37994.2923125591,-37994.3128140259,-37994.3129860670,-37994.3122487854,-37994.3144961706,-37994.3144831222
6.00,-37993.4238995072,-37994.2886142440,-37994.3090534841,-37994.3092297771,-37994.3084949856,-37994.3113906755,-37994.3113760410
7.00,-37993.4233701208,-37994.2876891240,-37994.3081110937,-37994.3082880883,-37994.3075539242,-37994.3108478273,-37994.3108262977
8.00,-37993.4232848992,-37994.2874916613,-37994.3079084686,-37994.3080855888,-37994.3073516128,-37994.3104636328,-37994.3104478115
atom,-18996.7116366756,-18997.1437201494,-18997.1539272041,-18997.1540157815,-18997.1536488655,-18997.1555189898,-18997.1555062984


==> anc/au2_1ex2c_x2csvpall_unrestricted.csv <==
R,X2CHF (Eh),CCSD (Eh),CCSD(T) (Eh)
1.60,-38048.7352232455,-38050.5635351871,-38050.5905016930
1.70,-38049.1304141408,-38050.9488493866,-38050.9745951234
1.80,-38049.3919935541,-38051.2006648920,-38051.2255793332
1.90,-38049.5640690571,-38051.3643011793,-38051.3886053043
2.00,-38049.6761635057,-38051.4692725932,-38051.4930868060
2.10,-38049.7481465788,-38051.5351915396,-38051.5586002600
2.20,-38049.7933866235,-38051.5752051777,-38051.5982790684
2.30,-38049.8208248049,-38051.5981305222,-38051.6209368900
2.40,-38049.8363970387,-38051.6098560130,-38051.6324624393
2.50,-38049.8440408433,-38051.6142892917,-38051.6367621149
2.60,-38049.8463872635,-38051.6140021491,-38051.6364038258
2.70,-38049.8452194704,-38051.6106869337,-38051.6330757799
2.80,-38049.8421083481,-38051.6052165435,-38051.6275480501
2.90,-38049.8386308127,-38051.5985230362,-38051.6208590726
3.00,-38049.8352075952,-38051.5912815107,-38051.6136581268
3.50,-38049.8230142952,-38051.5597377837,-38051.5801310159
4.00,-38049.8178434826,-38051.5444410000,-38051.5625475226
4.50,-38049.8157522622,-38051.5375465701,-38051.5549912033
5.00,-38049.8148385740,-38051.5340041501,-38051.5512142620
6.00,-38049.8142442408,-38051.5312797264,-38051.5483456271
7.00,-38049.8141544791,-38051.5307613626,-38051.5478032087
8.00,-38049.8141448605,-38051.5306864976,-38051.5477236431
atom,-19024.9070717046,-19025.7653290301,-19025.7738460782


==> anc/au2_ghf_anorccvdzp_restricted.csv <==
R,GHF (Eh),CCSD (Eh),CCSD(T) (Eh)
1.60,-30685.3028514801,-30686.1333920384,-30686.1544218668
1.70,-30685.7349735295,-30686.5633211674,-30686.5852207796
1.80,-30686.0017134454,-30686.8268934831,-30686.8502035942
1.90,-30686.0562491456,-30686.8775633948,-30686.9031909766
2.00,-30685.9976251471,-30686.8146896842,-30686.8447387719
2.10,-30685.8915347608,-30686.7039980354,-30686.7447251128
2.20,-30685.7723371236,-30686.5793966775,-30686.6549597755
2.30,-30685.6567173668,-30686.4719434037,-30686.5392512029
2.40,-30685.5522976605,-30686.3620232345,-30686.3969493653
2.50,-30685.4621427646,-30686.2681170232,-30686.2939075244
2.60,-30685.3869879898,-30686.1899865144,-30686.2125662040
2.70,-30685.3263649594,-30686.1266390591,-30686.1477147676
2.80,-30685.2792601519,-30686.0764944598,-30686.0965306174
2.90,-30685.2443277854,-30686.0374980175,-30686.0566280145
3.00,-30685.2189371034,-30686.0074095662,-30686.0256950673
3.50,-30685.1581014808,-30685.9282752763,-30685.9438959689
4.00,-30685.1218084533,-30685.8818639469,-30685.8968651912
4.50,-30685.0771725305,-30685.8321381685,-30685.8475460207
5.00,-30685.0259953695,-30685.7791993027,-30685.7961048678
6.00,-30684.9322316880,-30685.6901456222,-30685.7252525477
7.00,-30684.8745429127,-30685.6223256336,-30685.6599907570
8.00,-30684.8466793849,-30685.6091136094,-30685.6411419225
atom,-15342.4551283062,-15342.8279616069,-15342.8339398629


==> anc/au2_ghf_anorccvdzp_unrestricted.csv <==
R,GHF (Eh),CCSD (Eh),CCSD(T) (Eh)
1.60,-30685.3028514803,-30686.1333920384,-30686.1544218672
1.70,-30685.7349735294,-30686.5633211672,-30686.5852207797
1.80,-30686.0017134409,-30686.8268934834,-30686.8502035941
1.90,-30686.0562491455,-30686.8775633950,-30686.9031909767
2.00,-30685.9976251471,-30686.8146896846,-30686.8447387718
2.10,-30685.8915347608,-30686.7039980354,-30686.7447251120
2.20,-30685.7723371236,-30686.5793966769,-30686.6549597854
2.30,-30685.6567173667,-30686.4719434037,-30686.5392512101
2.40,-30685.5522976604,-30686.3620232346,-30686.3969493654
2.50,-30685.4621427645,-30686.2681170228,-30686.2939075242
2.60,-30685.3869879891,-30686.1899865140,-30686.2125662024
2.70,-30685.3263649595,-30686.1266390590,-30686.1477147676
2.80,-30685.2792601512,-30686.0764944600,-30686.0965306176
2.90,-30685.2443277852,-30686.0374980174,-30686.0566280145
3.00,-30685.2189371033,-30686.0074095665,-30686.0256950678
3.50,-30685.1581014807,-30685.9282752778,-30685.9438959697
4.00,-30685.1218084526,-30685.8818639469,-30685.8968651912
4.50,-30685.0764677776,-30685.8314784804,-30685.8460436689
5.00,-30685.0315788856,-30685.7815241240,-30685.7946878760
6.00,-30684.9592261428,-30685.7059319018,-30685.7180591817
7.00,-30684.9238118865,-30685.6697759800,-30685.6817695696
8.00,-30684.9128834436,-30685.6586318943,-30685.6706003339
atom,-15342.4551283062,-15342.8279616069,-15342.8339398629


==> anc/au2_sf1ex2c_anorccvdzp_restricted.csv <==
R,SFX2CHF (Eh),CCSD (Eh),CCSD(T) (Eh),"CR-CC(2,3)A (Eh)","CR-CC(2,3)B (Eh)","CR-CC(2,3)C (Eh)","CR-CC(2,3)D (Eh)"
1.60,-38015.1001174361,-38016.1104903814,-38016.1445681123,-38016.1445391803,-38016.1427933263,-38016.1484001087,-38016.1483787603
1.70,-38015.4979365663,-38016.4964455072,-38016.5283514450,-38016.5290416002,-38016.5273926725,-38016.5326552877,-38016.5326372742
1.80,-38015.7649616049,-38016.7506828809,-38016.7812501865,-38016.7818197951,-38016.7802857909,-38016.7852500330,-38016.7852334986
1.90,-38015.9423441498,-38016.9163364666,-38016.9460333158,-38016.9463156719,-38016.9448705571,-38016.9496478905,-38016.9496330215
2.00,-38016.0586652511,-38017.0222241511,-38017.0512527746,-38017.0513104133,-38017.0499304615,-38017.0545230065,-38017.0545082994
2.10,-38016.1336155979,-38017.0878834247,-38017.1163518026,-38017.1162659268,-38017.1149352198,-38017.1194222400,-38017.1194086543
2.20,-38016.1806789914,-38017.1266314279,-38017.1546189969,-38017.1544461117,-38017.1531541063,-38017.1575305762,-38017.1575172013
2.30,-38016.2090480330,-38017.1475412349,-38017.1751215422,-38017.1748928827,-38017.1736321169,-38017.1779227821,-38017.1779096112
2.40,-38016.2249647633,-38017.1567745197,-38017.1840239558,-38017.1837515576,-38017.1825160823,-38017.1867244165,-38017.1867112122
2.50,-38016.2326504460,-38017.1584963598,-38017.1854977916,-38017.1851800148,-38017.1839644104,-38017.1880903370,-38017.1880762602
2.60,-38016.2349498923,-38017.1555088941,-38017.1823531233,-38017.1819787337,-38017.1807775118,-38017.1848847084,-38017.1848702255
2.70,-38016.2337725338,-38017.1496861604,-38017.1764724196,-38017.1760234006,-38017.1748306466,-38017.1788917734,-38017.1788757166
2.80,-38016.2303972743,-38017.1422754826,-38017.1691114998,-38017.1685648604,-38017.1673740214,-38017.1714313138,-38017.1714135252
2.90,-38016.2256757858,-38017.1340986767,-38017.1611004770,-38017.1604292868,-38017.1592330468,-38017.1632686740,-38017.1632476515
3.00,-38016.2201763610,-38017.1256945731,-38017.1529859893,-38017.1521598501,-38017.1509500743,-38017.1550342080,-38017.1550094233
3.50,-38016.1904977589,-38017.0886545474,-38017.1194310551,-38017.1172548685,-38017.1158335369,-38017.1204629688,-38017.1203884702
4.00,-38016.1653645010,-38017.0648593244,-38017.1022698583,-38017.0975482943,-38017.0956716410,-38017.1014146048,-38017.1012224008
4.50,-38016.1462843248,-38017.0514032524,-38017.0969287783,-38017.0886611655,-38017.0861872533,-38017.0932309339,-38017.0928688700
5.00,-38016.1321115104,-38017.0439878654,-38017.0971211486,-38017.0851209514,-38017.0820492203,-38017.0901309153,-38017.0895910779
6.00,-38016.1137444574,-38017.0374156963,-38017.1012104538,-38017.0834941363,-38017.0794891859,-38017.0888100101,-38017.0879810590
7.00,-38016.1032365681,-38017.0350694327,-38017.1045888802,-38017.0836817962,-38017.0790848885,-38017.0887934889,-38017.0877771391
8.00,-38016.0967593411,-38017.0340834445,-38017.1068424631,-38017.0841232625,-38017.0791429038,-38017.0891560198,-38017.0880160076
atom,-19008.1029942513,-19008.5369621116,-19008.5473666900,-19008.5474403596,-19008.5470574369,-19008.5490294615,-19008.5490199353


==> anc/au2_sf1ex2c_anorccvdzp_unrestricted.csv <==
R,SFX2CHF (Eh),CCSD (Eh),CCSD(T) (Eh),"CR-CC(2,3)A (Eh)","CR-CC(2,3)B (Eh)","CR-CC(2,3)C (Eh)","CR-CC(2,3)D (Eh)"
1.60,-38015.1001174361,-38016.1104903814,-38016.1445681123,-38016.1445391805,-38016.1427933265,-38016.1483992968,-38016.1483779435
1.70,-38015.4979365663,-38016.4964455072,-38016.5283514449,-38016.5290416002,-38016.5273926726,-38016.5326545160,-38016.5326364947
1.80,-38015.7649616053,-38016.7506828808,-38016.7812501865,-38016.7818197949,-38016.7802857907,-38016.7852563167,-38016.7852398558
1.90,-38015.9423441498,-38016.9163364666,-38016.9460333159,-38016.9463156719,-38016.9448705571,-38016.9496329598,-38016.9496178507
2.00,-38016.0586652510,-38017.0222241511,-38017.0512527746,-38017.0513104133,-38017.0499304615,-38017.0545214749,-38017.0545067589
2.10,-38016.1336155979,-38017.0878834248,-38017.1163518026,-38017.1162659268,-38017.1149352197,-38017.1194228257,-38017.1194092270
2.20,-38016.1806789914,-38017.1266314279,-38017.1546189968,-38017.1544461116,-38017.1531541063,-38017.1575342916,-38017.1575209639
2.30,-38016.2090480330,-38017.1475412349,-38017.1751215422,-38017.1748928827,-38017.1736321169,-38017.1779160439,-38017.1779028025
2.40,-38016.2249647632,-38017.1567745198,-38017.1840239558,-38017.1837515576,-38017.1825160823,-38017.1867155177,-38017.1867021817
2.50,-38016.2326504460,-38017.1584963599,-38017.1854977916,-38017.1851800149,-38017.1839644105,-38017.1880910007,-38017.1880769261
2.60,-38016.2349498923,-38017.1555088941,-38017.1823531234,-38017.1819787337,-38017.1807775118,-38017.1849029797,-38017.1848886318
2.70,-38016.2337725339,-38017.1496861604,-38017.1764724196,-38017.1760234006,-38017.1748306466,-38017.1789024465,-38017.1788864821
2.80,-38016.2305081103,-38017.1420875233,-38017.1687496858,-38017.1683896193,-38017.1672060182,-38017.1709110856,-38017.1708938252
2.90,-38016.2268817903,-38017.1334861127,-38017.1599001220,-38017.1597561268,-38017.1585916231,-38017.1621966985,-38017.1621785195
3.00,-38016.2234631199,-38017.1248069813,-38017.1509845595,-38017.1508991846,-38017.1497615185,-38017.1533142622,-38017.1532966021
3.50,-38016.2121575439,-38017.0933129397,-38017.1162783828,-38017.1161757058,-38017.1152830635,-38017.1177995167,-38017.1177891560
4.00,-38016.2079575992,-38017.0818209261,-38017.1031659381,-38017.1032574682,-38017.1024619322,-38017.1044107102,-38017.1043995160
4.50,-38016.2066103523,-38017.0776696358,-38017.0986711265,-38017.0988040776,-38017.0980286313,-38017.0999280292,-38017.0999154608
5.00,-38016.2061924509,-38017.0758764423,-38017.0967755306,-38017.0969177279,-38017.0961476972,-38017.0985091439,-38017.0984934368
6.00,-38016.2060160525,-38017.0744944230,-38017.0953292254,-38017.0954757153,-38017.0947088216,-38017.0975144338,-38017.0974958938
7.00,-38016.2059930641,-38017.0740791626,-38017.0948963016,-38017.0950434804,-38017.0942772925,-38017.0979397038,-38017.0979162532
8.00,-38016.2059891905,-38017.0739644646,-38017.0947763649,-38017.0949236668,-38017.0941576718,-38017.0973145788,-38017.0972931995
atom,-19008.1029942513,-19008.5369621116,-19008.5473666900,-19008.5474403596,-19008.5470574369,-19008.5490294615,-19008.5490199353


==> anc/au2_sf1ex2c_x2csvpall_unrestricted.csv <==
R,SFX2CHF (Eh),CCSD (Eh),CCSD(T) (Eh)
1.60,-38014.6885372290,-38016.5135728013,-38016.5404925868
1.70,-38015.0854333171,-38016.9005957537,-38016.9262700904
1.80,-38015.3487640552,-38017.1540681973,-38017.1788927999
1.90,-38015.5224477001,-38017.3192302523,-38017.3434375974
2.00,-38015.6359563863,-38017.4255631582,-38017.4492759242
2.10,-38015.7091704483,-38017.4926803838,-38017.5159833449
2.20,-38015.7554579170,-38017.5337188283,-38017.5566830911
2.30,-38015.7837358989,-38017.5574653542,-38017.5801588809
2.40,-38015.7999168836,-38017.5697822819,-38017.5922734688
2.50,-38015.8079512067,-38017.5745899341,-38017.5969459923
2.60,-38015.8105278354,-38017.5745190972,-38017.5968033958
2.70,-38015.8095086782,-38017.5713420089,-38017.5936138033
2.80,-38015.8065486668,-38017.5659873428,-38017.5882015606
2.90,-38015.8032427954,-38017.5594441428,-38017.5816655151
3.00,-38015.8000156681,-38017.5523968258,-38017.5746584103
3.50,-38015.7889887077,-38017.5221824182,-38017.5424668987
4.00,-38015.7848040135,-38017.5079580058,-38017.5259866941
4.50,-38015.7833871285,-38017.5017615487,-38017.5191342301
5.00,-38015.7828977347,-38017.4986533956,-38017.5157931392
6.00,-38015.7826372793,-38017.4962689266,-38017.5132650962
7.00,-38015.7826006414,-38017.4958044020,-38017.5127765708
8.00,-38015.7825952252,-38017.4957337855,-38017.5127012976
atom,-19007.8912969763,-19008.7478527491,-19008.7563350013


==> anc/basis_set_analysis.csv <==
Cu2,HF dimer,HF atom,CCSD dimer,CCSD atom,CCSD(T) dimer,CCSD(T) atom
ANO-RCC-VDZP,-3306.2765061394,-1653.1304537790,-3307.46225849906,-1653.69648923447,-3307.48610193918,-1653.70602932967
ANO-RCC-VTZP,-3306.2810300593,-1653.1323303311,-3308.00186548149,-1653.96232936634,-3308.05900332039,-1653.98668785093
ANO-RCC-VQZP,-3306.2891724931,-1653.1356748855,-3308.33364703742,-1654.12648405996,-3308.40641484525,-1654.15815558871
ANO-RCC,-3306.3059193797,-1653.1448932772,-3308.90309950367,-1654.41897314896,-3308.98576872101,-1654.45527162744
x2c-SVPall-2c,-3305.7821312526,-1652.8828565830,-3306.68722620530,-1653.30744420827,-3306.72738527636,-1653.32409851645
x2c-TZVPall-2c,-3306.3122022631,-1653.1483493217,-3307.71453201958,-1653.82593673553,-3307.75446955530,-1653.84192661606
x2c-TZVPPall-2c,-3306.3124668823,-1653.1483493217,-3308.05138678840,-1653.99450380942,-3308.10401665785,-1654.01652205270
x2c-QZVPPall-2c,-3306.4285541551,-1653.2064280186,-3308.48657434492,-1654.21004834391,-3308.55708022290,-1654.24072065956
Ag2,HF dimer,HF atom,CCSD dimer,CCSD atom,CCSD(T) dimer,CCSD(T) atom
ANO-RCC-VDZP,-10624.4066186172,-5312.1955987966,-10625.2710105014,-5312.60585627841,-10625.2894229453,-5312.61267316204
ANO-RCC-VTZP,-10624.4564892720,-5312.2203914804,-10625.8410705007,-5312.88608918424,-10625.8849796903,-5312.90481625913
ANO-RCC-VQZP,-10624.5467782924,-5312.2648573485,-10626.2703846685,-5313.09538638479,-10626.3263261818,-5313.11969777661
ANO-RCC,-10624.9122994053,-5312.4492153192,-10627.6190074999,-5313.77557922537,-10627.6848452764,-5313.80451877565
x2c-SVPall-2c,-10625.5460448096,-5312.7663722901,-10627.0951317172,-5313.51719073820,-10627.1208991761,-5313.52716220261
x2c-TZVPall-2c,-10626.5535570300,-5313.2707936377,-10628.3788266601,-5314.16320946623,-10628.4084567308,-5314.17489636210
x2c-TZVPPall-2c,-10626.5543524882,-5313.2707936419,-10628.7693628842,-5314.35865072035,-10628.8198551083,-5314.38031019251
x2c-QZVPPall-2c,-10626.6927482444,-5313.3401713487,-10629.6183679494,-5314.78273192934,-10629.6831801986,-5314.81128814963
Au2,HF dimer,HF atom,CCSD dimer,CCSD atom,CCSD(T) dimer,CCSD(T) atom
ANO-RCC-VDZP,-37993.4788495206,-18996.7116366756,-37994.4010513709,-18997.1437201494,-37994.4276044296,-18997.1539272041
ANO-RCC-VTZP,-37993.8921997006,-18996.9142999866,-37995.4426060821,-18997.6527582283,-37995.5026441064,-18997.6786019271
ANO-RCC-VQZP,-37994.6089749493,-18997.2827496989,-37996.7615040243,-18998.3166341499,-37996.8390267950,-18998.3508121441
ANO-RCC,-37996.9827769700,-18998.4757201699,-38000.2496864184,-19000.0850675004,,
ANO-RCC+i,-37996.9827771356,-18998.4757201208,-38000.2997784857,-19000.1100804297,,
x2c-SVPall-2c,-38049.8440408433,-19024.9070717046,-38051.6142892917,-19025.7653290301,-38051.6367621149,-19025.7738460782
x2c-TZVPall-2c,-38052.2682929158,-19026.1201334540,-38054.8519930940,-19027.3897962859,-38054.8860183065,-19027.4031592390
x2c-TZVPPall-2c,-38052.2501033193,-19026.1099586499,-38055.4671128911,-19027.6960841411,-38055.5279173833,-19027.7223099549
x2c-QZVPPall-2c,-38052.9639813784,-19026.4670623719,-38057.9053833876,-19028.9147306266,,


==> anc/cu2_1ex2c_anorccvdzp_restricted.csv <==
R,X2CHF (Eh),CCSD (Eh),CCSD(T) (Eh),"CR-CC(2,3)A (Eh)","CR-CC(2,3)B (Eh)","CR-CC(2,3)C (Eh)","CR-CC(2,3)D (Eh)"
1.70,-3306.1498066815,-3307.3588248231,-3307.3856564796,-3307.3880126120,-3307.3862080999,-3307.3913017099,-3307.3912726656
1.80,-3306.2023424377,-3307.4063919594,-3307.4326237287,-3307.4349308245,-3307.4331859991,-3307.4381089600,-3307.4380804412
1.90,-3306.2357028952,-3307.4349796553,-3307.4605626012,-3307.4628690530,-3307.4611877705,-3307.4659752272,-3307.4659481142
2.00,-3306.2565963113,-3307.4511968849,-3307.4761409199,-3307.4784503976,-3307.4768342076,-3307.4814569083,-3307.4814310177
2.10,-3306.2692834311,-3307.4593487186,-3307.4837048894,-3307.4859985993,-3307.4844462293,-3307.4889817298,-3307.4889580562
2.20,-3306.2765061394,-3307.4622585030,-3307.4861019350,-3307.4883526856,-3307.4868604169,-3307.4912517242,-3307.4912291413
2.30,-3306.2800520320,-3307.4617868199,-3307.4852038648,-3307.4873841404,-3307.4859466902,-3307.4901547429,-3307.4901317699
2.40,-3306.2811015634,-3307.4591660749,-3307.4822459919,-3307.4843318715,-3307.4829429955,-3307.4870564772,-3307.4870343992
2.50,-3306.2804447567,-3307.4552175908,-3307.4780479423,-3307.4800203489,-3307.4786733968,-3307.4827265112,-3307.4827056304
3.00,-3306.2655078781,-3307.4296630971,-3307.4524315820,-3307.4536686057,-3307.4524350277,-3307.4561638697,-3307.4561371277
3.50,-3306.2457653934,-3307.4078297204,-3307.4323206776,-3307.4325273522,-3307.4312702215,-3307.4350932325,-3307.4350426711
4.00,-3306.2276391982,-3307.3935060221,-3307.4212778386,-3307.4198595156,-3307.4184743372,-3307.4226313021,-3307.4225258442
4.50,-3306.2124924488,-3307.3851856862,-3307.4171257598,-3307.4134299074,-3307.4118578842,-3307.4164682524,-3307.4162850684
5.00,-3306.2002794571,-3307.3805607189,-3307.4166410072,-3307.4104204256,-3307.4086515781,-3307.4136764815,-3307.4134102892
6.00,-3306.1828454734,-3307.3764124969,-3307.4186837873,-3307.4083310374,-3307.4062343871,-3307.4115288962,-3307.4111293868
7.00,-3306.1718137955,-3307.3748640675,-3307.4204907224,-3307.4078051182,-3307.4054869305,-3307.4109705170,-3307.4104829102
8.00,-3306.1646540817,-3307.3742125862,-3307.4215423312,-3307.4076853565,-3307.4052210296,-3307.4107636255,-3307.4102176680
atom,-1653.1304537790,-1653.6964892345,-1653.7060293297,-1653.7068198011,-1653.7063216211,-1653.7086009948,-1653.7085658193


==> anc/cu2_1ex2c_anorccvdzp_unrestricted.csv <==
R,X2CHF (Eh),CCSD (Eh),CCSD(T) (Eh),"CR-CC(2,3)A (Eh)","CR-CC(2,3)B (Eh)","CR-CC(2,3)C (Eh)","CR-CC(2,3)D (Eh)"
1.70,-3306.1498066815,-3307.3588248128,-3307.3856564858,-3307.3880126152,-3307.3862081018,-3307.3913095123,-3307.3912805934
1.80,-3306.2023424377,-3307.4063919499,-3307.4326237347,-3307.4349308269,-3307.4331860004,-3307.4380996679,-3307.4380710282
1.90,-3306.2357028952,-3307.4349796471,-3307.4605626065,-3307.4628690542,-3307.4611877709,-3307.4659978757,-3307.4659711561
2.00,-3306.2565963113,-3307.4511968782,-3307.4761409256,-3307.4784503995,-3307.4768342087,-3307.4814728111,-3307.4814472649
2.10,-3306.2692834311,-3307.4593487138,-3307.4837048950,-3307.4859986015,-3307.4844462309,-3307.4889878121,-3307.4889642672
2.20,-3306.2765061394,-3307.4622584991,-3307.4861019392,-3307.4883526863,-3307.4868604171,-3307.4912864388,-3307.4912644004
2.30,-3306.2800520320,-3307.4617868181,-3307.4852038685,-3307.4873841424,-3307.4859466918,-3307.4901433931,-3307.4901202609
2.40,-3306.2811015634,-3307.4591660734,-3307.4822459952,-3307.4843318727,-3307.4829429963,-3307.4870554171,-3307.4870333141
2.50,-3306.2805020381,-3307.4551410535,-3307.4779980698,-3307.4799565085,-3307.4786137085,-3307.4825485649,-3307.4825257540
3.00,-3306.2719071119,-3307.4288681406,-3307.4513963246,-3307.4526632935,-3307.4514814905,-3307.4551640165,-3307.4551445725
3.50,-3306.2656602910,-3307.4087826249,-3307.4298578031,-3307.4310950069,-3307.4300173158,-3307.4332190209,-3307.4332024070
4.00,-3306.2628025141,-3307.3998377274,-3307.4194465106,-3307.4209498060,-3307.4199296193,-3307.4230988206,-3307.4230820673
4.50,-3306.2616690048,-3307.3964879759,-3307.4157211729,-3307.4172923174,-3307.4162875341,-3307.4195003485,-3307.4194774405
5.00,-3306.2612430514,-3307.3950591441,-3307.4142110162,-3307.4157917077,-3307.4147912416,-3307.4175339517,-3307.4175006500
6.00,-3306.2610062105,-3307.3938580425,-3307.4129679588,-3307.4145494072,-3307.4135517627,-3307.4171254524,-3307.4170862979
7.00,-3306.2609462846,-3307.3933482022,-3307.4124412310,-3307.4140224440,-3307.4130257226,-3307.4169127558,-3307.4168647818
8.00,-3306.2609223601,-3307.3931205431,-3307.4122058353,-3307.4137868983,-3307.4127904349,-3307.4166039024,-3307.4165565623
atom,-1653.1304537790,-1653.6964892345,-1653.7060293297,-1653.7068198011,-1653.7063216211,-1653.7086009948,-1653.7085658193


==> anc/cu2_ghf_anorccvdzp_restricted.csv <==
R,GHF (Eh),CCSD (Eh),CCSD(T) (Eh),"CR-CC(2,3)A (Eh)","CR-CC(2,3)B (Eh)","CR-CC(2,3)C (Eh)","CR-CC(2,3)D (Eh)"
1.70,-3262.3853162142,-3263.5912587382,-3263.6174250516,-3263.6193103483,-3263.6176556340,-3263.6225234394,-3263.6224948774
1.80,-3262.4379272232,-3263.6392329882,-3263.6648394792,-3263.6667140221,-3263.6651075029,-3263.6697805612,-3263.6697520415
1.90,-3262.4721998088,-3263.6690222923,-3263.6940272581,-3263.6959277333,-3263.6943737832,-3263.6988344782,-3263.6988058624
2.00,-3262.4943232092,-3263.6867166866,-3263.7111263944,-3263.7130549944,-3263.7115557098,-3263.7159534722,-3263.7159276707
2.10,-3262.5082867779,-3263.6963511113,-3263.7202076831,-3263.7221483798,-3263.7207031960,-3263.7248735691,-3263.7248472460
2.20,-3262.5167152226,-3263.7006341437,-3263.7240013810,-3263.7259312079,-3263.7245373463,-3263.7286101047,-3263.7285847602
2.30,-3262.5213547805,-3263.7013878939,-3263.7243401463,-3263.7262358543,-3263.7248890040,-3263.7288116755,-3263.7287871830
2.40,-3262.5233782292,-3263.6998398106,-3263.7224546763,-3263.7242960003,-3263.7229909561,-3263.7267953274,-3263.7267709801
2.50,-3262.5235814498,-3263.6968194026,-3263.7191736726,-3263.7209442771,-3263.7196754268,-3263.7233920551,-3263.7233691870
3.00,-3262.5116261603,-3263.6741852914,-3263.6962966355,-3263.6975584094,-3263.6963884859,-3263.6998837115,-3263.6998570671
3.50,-3262.4935154900,-3263.6534085259,-3263.6769011598,-3263.6773672230,-3263.6761790640,-3263.6796899054,-3263.6796440290
4.00,-3262.4763206960,-3263.6392224700,-3263.6655493030,-3263.6646729488,-3263.6633756248,-3263.6671899023,-3263.6670986401
4.50,-3262.4616618502,-3263.6306830115,-3263.6607549169,-3263.6579082651,-3263.6564465879,-3263.6606319011,-3263.6604746850
5.00,-3262.4496361833,-3263.6257671836,-3263.6596925302,-3263.6545646208,-3263.6529244389,-3263.6574284302,-3263.6571975240
6.00,-3262.4321190946,-3263.6211544571,-3263.6611015066,-3263.6519816858,-3263.6495722236,-3263.6554316922,-3263.6548888947
7.00,-3262.4208430874,-3263.6193436686,-3263.6627053469,-3263.6512715485,-3263.6491126325,-3263.6542574334,-3263.6538245129
8.00,-3262.4134850206,-3263.6185672476,-3263.6637053328,-3263.6510465415,-3263.6487467655,-3263.6540067493,-3263.6535201646
atom,-1631.2523822821,-1631.8181266803,-1631.8274398055,-1631.8282938442,-1631.8278128265,-1631.8299825901,-1631.8299423548


==> anc/cu2_ghf_anorccvdzp_unrestricted.csv <==
R,GHF (Eh),CCSD (Eh),CCSD(T) (Eh),"CR-CC(2,3)A (Eh)","CR-CC(2,3)B (Eh)","CR-CC(2,3)C (Eh)","CR-CC(2,3)D (Eh)"
1.70,-3262.3853162142,-3263.5912587314,-3263.6174250471,-3263.6193103483,-3263.6176556340,-3263.6224138189,-3263.6223827430
1.80,-3262.4379272232,-3263.6392329669,-3263.6648394702,-3263.6667140221,-3263.6651075029,-3263.6697819916,-3263.6697538930
1.90,-3262.4721998088,-3263.6690222896,-3263.6940272549,-3263.6959277333,-3263.6943737832,-3263.6988958169,-3263.6988688981
2.00,-3262.4943232092,-3263.6867166844,-3263.7111263917,-3263.7130549944,-3263.7115557098,-3263.7159727608,-3263.7159484040
2.10,-3262.5082867608,-3263.6963511093,-3263.7202076809,-3263.7221483798,-3263.7207031960,-3263.7248962519,-3263.7248705183
2.20,-3262.5167152225,-3263.7006341473,-3263.7240013871,-3263.7259312079,-3263.7245373463,-3263.7286412961,-3263.7286174462
2.30,-3262.5213547805,-3263.7013878891,-3263.7243401433,-3263.7262358543,-3263.7248890040,-3263.7288694712,-3263.7288465968
2.40,-3262.5233782292,-3263.6998398002,-3263.7224546663,-3263.7242960003,-3263.7229909561,-3263.7268609342,-3263.7268385379
2.50,-3262.5236109371,-3263.6967640187,-3263.7191445619,-3263.7209042964,-3263.7196377739,-3263.7233808024,-3263.7233582026
3.00,-3262.5168653327,-3263.6734322869,-3263.6954728184,-3263.6967479642,-3263.6956147239,-3263.6989374607,-3263.6989152186
3.50,-3262.5107415282,-3263.6538663547,-3263.6746877258,-3263.6759621882,-3263.6749171298,-3263.6777181655,-3263.6776978401
4.00,-3262.5076819228,-3263.6444015626,-3263.6636564378,-3263.6652496449,-3263.6642623661,-3263.6670814901,-3263.6670604607
4.50,-3262.5063363613,-3263.6406788799,-3263.6594766769,-3263.6611677315,-3263.6601972058,-3263.6626515400,-3263.6626182711
5.00,-3262.5057208327,-3263.6390093715,-3263.6577090456,-3263.6594163134,-3263.6584502206,-3263.6610673079,-3263.6610247658
6.00,-3262.5051861786,-3263.6374811723,-3263.6561364330,-3263.6578456971,-3263.6568822006,-3263.6604617435,-3263.6603993900
7.00,-3262.5049463185,-3263.6367786826,-3263.6554174535,-3263.6571261793,-3263.6561635676,-3263.6601549884,-3263.6600818534
8.00,-3262.5048343303,-3263.6364559010,-3263.6550871451,-3263.6567954958,-3263.6558332295,-3263.6600852369,-3263.6600164457
atom,-1631.2523822821,-1631.8181266803,-1631.8274398055,-1631.8282938442,-1631.8278128265,-1631.8299825901,-1631.8299423548


==> anc/cu2_sf1ex2c_anorccvdzp_restricted.csv <==
R,SFX2CHF (Eh),CCSD (Eh),CCSD(T) (Eh),"CR-CC(2,3)A (Eh)","CR-CC(2,3)B (Eh)","CR-CC(2,3)C (Eh)","CR-CC(2,3)D (Eh)"
1.70,-3306.1858023121,-3307.3949250419,-3307.4217631827,-3307.4241205755,-3307.4223151575,-3307.4273716134,-3307.4273418924
1.80,-3306.2383623921,-3307.4425159599,-3307.4687544345,-3307.4710619669,-3307.4693163254,-3307.4742300295,-3307.4742018255
1.90,-3306.2717413720,-3307.4711216960,-3307.4967115805,-3307.4990176872,-3307.4973356723,-3307.5021134561,-3307.5020862723
2.00,-3306.2926499456,-3307.4873536282,-3307.5123048904,-3307.5146132518,-3307.5129963973,-3307.5176302598,-3307.5176045776
2.10,-3306.3053504728,-3307.4955184495,-3307.5198821684,-3307.5221740288,-3307.5206210395,-3307.5250297287,-3307.5250042235
2.20,-3306.3125858118,-3307.4984404985,-3307.5222917851,-3307.5245400367,-3307.5230472381,-3307.5273199811,-3307.5272944559
2.30,-3306.3161440983,-3307.4979809142,-3307.5214060564,-3307.5235833127,-3307.5221453885,-3307.5262985780,-3307.5262753000
2.40,-3306.3172060455,-3307.4953723668,-3307.5184605253,-3307.5205430189,-3307.5191537106,-3307.5231678647,-3307.5231441530
2.50,-3306.3165617586,-3307.4914362609,-3307.5142748802,-3307.5162436980,-3307.5148963411,-3307.5188452876,-3307.5188222659
3.00,-3306.3016868006,-3307.4659436753,-3307.4887192988,-3307.4899534280,-3307.4887194456,-3307.4923668648,-3307.4923378653
3.50,-3306.2819968983,-3307.4441628360,-3307.4686597191,-3307.4688647178,-3307.4676071317,-3307.4713058857,-3307.4712521457
4.00,-3306.2639092236,-3307.4298770477,-3307.4576543793,-3307.4562349386,-3307.4548492615,-3307.4588700518,-3307.4587619972
4.50,-3306.2487885330,-3307.4215819495,-3307.4535275920,-3307.4498307284,-3307.4482581546,-3307.4526921578,-3307.4525060498
5.00,-3306.2365924496,-3307.4169732146,-3307.4530593464,-3307.4468376454,-3307.4450681717,-3307.4499326857,-3307.4496658296
6.00,-3306.2191758681,-3307.4128416645,-3307.4551195089,-3307.4447652162,-3307.4426678336,-3307.4479730507,-3307.4475732032
7.00,-3306.2081506752,-3307.4112994629,-3307.4569332460,-3307.4442457137,-3307.4419266934,-3307.4474355432,-3307.4469499206
8.00,-3306.2009931217,-3307.4106500662,-3307.4579873021,-3307.4441281513,-3307.4416628938,-3307.4472601105,-3307.4467189984
atom,-1653.1486220165,-1653.7147098460,-1653.7242527502,-1653.7250429448,-1653.7245445495,-1653.7268719892,-1653.7268433144


==> anc/cu2_sf1ex2c_anorccvdzp_unrestricted.csv <==
R,SFX2CHF (Eh),CCSD (Eh),CCSD(T) (Eh),"CR-CC(2,3)A (Eh)","CR-CC(2,3)B (Eh)","CR-CC(2,3)C (Eh)","CR-CC(2,3)D (Eh)"
1.70,-3306.1858023121,-3307.3949250419,-3307.4217631827,-3307.4241205755,-3307.4223151575,-3307.4274148894,-3307.4273855801
1.80,-3306.2383623921,-3307.4425159599,-3307.4687544345,-3307.4710619669,-3307.4693163254,-3307.4742711437,-3307.4742433941
1.90,-3306.2717413720,-3307.4711216960,-3307.4967115805,-3307.4990176872,-3307.4973356723,-3307.5021324243,-3307.5021053985
2.00,-3306.2926499456,-3307.4873536282,-3307.5123048904,-3307.5146132518,-3307.5129963973,-3307.5175862269,-3307.5175599473
2.10,-3306.3053504728,-3307.4955184495,-3307.5198821684,-3307.5221740288,-3307.5206210395,-3307.5250499011,-3307.5250247062
2.20,-3306.3125858118,-3307.4984404985,-3307.5222917851,-3307.5245400367,-3307.5230472381,-3307.5273295109,-3307.5273041109
2.30,-3306.3161440984,-3307.4979809142,-3307.5214060564,-3307.5235833127,-3307.5221453885,-3307.5263100568,-3307.5262868416
2.40,-3306.3172060455,-3307.4953723668,-3307.5184605253,-3307.5205430188,-3307.5191537105,-3307.5231690620,-3307.5231453858
2.50,-3306.3166188265,-3307.4913598103,-3307.5142252024,-3307.5161800151,-3307.5148368083,-3307.5186893846,-3307.5186657764
3.00,-3306.3080842081,-3307.4651478569,-3307.4876859303,-3307.4889489047,-3307.4877666839,-3307.4911822525,-3307.4911588921
3.50,-3306.3018889612,-3307.4451153130,-3307.4661987298,-3307.4674334132,-3307.4663552182,-3307.4692560969,-3307.4692368711
4.00,-3306.2990692141,-3307.4362094511,-3307.4558243145,-3307.4573266394,-3307.4563059732,-3307.4589356925,-3307.4589105616
4.50,-3306.2979615515,-3307.4328855932,-3307.4521244191,-3307.4536949649,-3307.4526897219,-3307.4552619785,-3307.4552259793
5.00,-3306.2975524306,-3307.4314734915,-3307.4506309650,-3307.4522110972,-3307.4512101851,-3307.4539383697,-3307.4538919375
6.00,-3306.2973330009,-3307.4302896609,-3307.4494051906,-3307.4509860833,-3307.4499880045,-3307.4537014589,-3307.4536368034
7.00,-3306.2972796285,-3307.4297863183,-3307.4488849638,-3307.4504656223,-3307.4494684696,-3307.4536487294,-3307.4535769197
8.00,-3306.2972579299,-3307.4295608672,-3307.4486517772,-3307.4502322864,-3307.4492353913,-3307.4535252745,-3307.4534442093
atom,-1653.1486220165,-1653.7147098460,-1653.7242527502,-1653.7250429448,-1653.7245445495,-1653.7268719892,-1653.7268433144

